Quark--anti-quark potential in N=4 SYM

We construct a closed system of equations describing the quark--anti-quark potential at any coupling in planar N=4 supersymmetric Yang-Mills theory. It is based on the Quantum Spectral Curve method supplemented with a novel type of asymptotics. We present a high precision numerical solution reproducing the classical and one-loop string predictions very accurately. We also analytically compute the first 7 nontrivial orders of the weak coupling expansion. Moreover, we study analytically the generalized quark--anti-quark potential in the limit of large imaginary twist to all orders in perturbation theory. We demonstrate how the QSC reduces in this case to a one-dimensional Schrodinger equation. In the process we establish a link between the Q-functions and the solution of the Bethe-Salpeter equation.

==> anc/WeakCoupling7Loops.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46179,       1177]
NotebookOptionsPosition[     45904,       1163]
NotebookOutlinePosition[     46277,       1179]
CellTagsIndexPosition[     46234,       1176]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "give", " ", "the", " ", "first", " ", "7", " ", 
     "coefficients", " ", "of", " ", "the", " ", "expansion", " ", "of", " ", 
     FractionBox["\[CapitalOmega]", 
      RowBox[{"4", "\[Pi]"}]], " ", "in", " ", "powers", " ", "of", " ", 
     OverscriptBox["g", "^"]}], ",", " ", 
    RowBox[{
    "in", " ", "the", " ", "same", " ", "notation", " ", "as", " ", "in", " ",
      "the", " ", 
     RowBox[{"paper", ".", "\[IndentingNewLine]", "In"}], " ", "the", " ", 
     "paper", " ", "this", " ", "expansion", " ", "is", " ", "written", " ", 
     "in", " ", 
     RowBox[{"(", "3.16", ")"}], " ", "and", " ", "in", " ", "Appendix", " ", 
     RowBox[{"C", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Please", " ", "note", " ", "that", " ", "here", " ", "we", " ", "denote",
      " ", "usual", " ", "zeta"}], "-", 
    RowBox[{
    "functions", " ", "and", "\[IndentingNewLine]", "multiple", " ", "zeta", 
     " ", "values", " ", "with", " ", "the", " ", "symbol", " ", "\[Zeta]", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "different", " ", "from", " ", "the", " ", "Mathematica", " ", 
        "function", " ", 
        RowBox[{"Zeta", "[", "]"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "A", " ", "substitute", " ", "allowing", " ", "to", " ", "evaluate", " ", 
     "the", " ", "zeta"}], "-", 
    RowBox[{
    "functions", " ", "numerically", " ", "is", " ", "also", " ", "given"}]}],
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SubNum", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Zeta]", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Zeta", "[", "a", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"6", ",", "2"}], "]"}], "->", 
        "0.0178197404168359883626595302487246121687131371102917570114385476896\
9374449935`40."}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"8", ",", "2"}], "]"}], "->", 
        "0.0041224696783998322240469568386942088558126273584685692852454753618\
4429899275`40."}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"OverHat", "[", "g", "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"16", "*", "L"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "112"}], "+", 
         RowBox[{"64", "*", "L"}], "+", 
         RowBox[{"128", "*", 
          RowBox[{"L", "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{"72", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "8"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1280"}], "-", 
         RowBox[{"768", "*", "L"}], "+", 
         RowBox[{"2048", "*", 
          RowBox[{"L", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2048", "*", 
            RowBox[{"L", "^", "3"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1216", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"640", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"640", "*", 
          RowBox[{"Pi", "^", "2"}], "*", "T"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2176", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1024", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1664", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"384", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"768", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"128", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "-", 
         RowBox[{"760", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "10"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "37888"}], "/", "3"}], "-", 
         RowBox[{"26624", "*", "L"}], "+", 
         RowBox[{"20480", "*", 
          RowBox[{"L", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"57344", "*", 
            RowBox[{"L", "^", "3"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8192", "*", 
            RowBox[{"L", "^", "4"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5824", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "27"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"38912", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"19456", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"736", "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10112", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"46592", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"71680", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8192", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1408", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6656", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1024", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2560", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2048", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{"6656", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"26624", "*", "L", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"896", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"12800", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"3072", "*", 
          RowBox[{"L", "^", "2"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3392", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"3392", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8704", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1792", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{"1248", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"1600", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"4000", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"6400", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4928", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"8624", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "12"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "295936"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1515520", "*", "L"}], ")"}], "/", "3"}], "+", 
         RowBox[{"81920", "*", 
          RowBox[{"L", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1048576", "*", 
            RowBox[{"L", "^", "3"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"327680", "*", 
            RowBox[{"L", "^", "4"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"131072", "*", 
            RowBox[{"L", "^", "5"}]}], ")"}], "/", "15"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"107008", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "27"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1776640", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "27"}], "+", 
         RowBox[{"24576", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"Pi", "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1097728", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1159424", "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "675"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"39424", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "15"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1190528", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "27"}], "-", 
         RowBox[{"251904", "*", "L", "*", 
          RowBox[{"Pi", "^", "2"}], "*", "T"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8192", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1163264", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"131072", "*", 
            RowBox[{"L", "^", "4"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3045376", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "405"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16384", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "27"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"77824", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "5"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14464", "*", 
            RowBox[{"Pi", "^", "6"}], "*", "T"}], ")"}], "/", "405"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"50176", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"118784", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"475136", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32768", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"17344", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "135"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"70912", "*", "L", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "405"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"55304", "*", 
            RowBox[{"Pi", "^", "8"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "42525"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"106496", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"212992", "*", "L", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"212992", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"93184", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{"19456", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"176128", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"81920", "*", 
          RowBox[{"L", "^", "2"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"212992", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"71680", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"172288", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"573440", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"65536", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72704", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"228352", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"139264", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{"1536", "*", "T", "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"18816", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"3072", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20224", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"124928", "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "5"}], "+", 
         RowBox[{"27648", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{"10240", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"24320", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"99840", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"5120", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{"19136", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"107264", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"31232", "*", "L", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2560", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"31232", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"38976", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"43904", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"60928", "*", "L", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"21504", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "-", 
         RowBox[{"102816", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "9", "]"}]}], "+", 
         RowBox[{"2496", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"OverHat", "[", "g", "]"}], "^", "14"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4759552"}], "/", "15"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"23560192", "*", "L"}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6914048", "*", 
            RowBox[{"L", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"15073280", "*", 
            RowBox[{"L", "^", "3"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"2752512", "*", 
          RowBox[{"L", "^", "4"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6815744", "*", 
            RowBox[{"L", "^", "5"}]}], ")"}], "/", "15"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1048576", "*", 
            RowBox[{"L", "^", "6"}]}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"67858432", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "243"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"61534208", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "81"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"17096704", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11141120", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"15007744", "*", 
            RowBox[{"L", "^", "4"}], "*", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"274300928", "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "10125"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"34199552", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "225"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7221248", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}]}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"122624", "*", 
            RowBox[{"Pi", "^", "6"}]}], ")"}], "/", "945"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16618240", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "81"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"39706624", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "9"}], "-", 
         RowBox[{"3817472", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"Pi", "^", "2"}], "*", "T"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"13303808", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40632320", "*", 
            RowBox[{"L", "^", "4"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"524288", "*", 
            RowBox[{"L", "^", "5"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T"}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"222660352", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "1215"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"390412288", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "405"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"27344896", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64159744", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T"}], ")"}], "/", "135"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3462656", "*", 
            RowBox[{"Pi", "^", "6"}], "*", "T"}], ")"}], "/", "2835"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2152448", "*", "L", "*", 
            RowBox[{"Pi", "^", "6"}], "*", "T"}], ")"}], "/", "2835"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3700736", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "27"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14838784", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2351104", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12255232", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"262144", "*", 
            RowBox[{"L", "^", "4"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1111552", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "405"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2378752", "*", "L", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "405"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2828288", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "405"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2348512", "*", 
            RowBox[{"Pi", "^", "8"}], "*", 
            RowBox[{"T", "^", "2"}]}], ")"}], "/", "42525"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"446464", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"212992", "*", "L", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "27"}], "+", 
         RowBox[{"32768", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"Pi", "^", "6"}], "*", 
          RowBox[{"T", "^", "3"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"131072", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "81"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"142816", "*", 
            RowBox[{"Pi", "^", "8"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "14175"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1176832", "*", "L", "*", 
            RowBox[{"Pi", "^", "8"}], "*", 
            RowBox[{"T", "^", "3"}]}], ")"}], "/", "42525"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10544", "*", 
            RowBox[{"Pi", "^", "10"}], "*", 
            RowBox[{"T", "^", "4"}]}], ")"}], "/", "93555"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1384448", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9797632", "*", "L", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"2555904", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3407872", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{"106496", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5324800", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{"544768", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"2457600", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{"1671168", "*", 
          RowBox[{"L", "^", "2"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "-", 
         RowBox[{"65536", "*", 
          RowBox[{"L", "^", "3"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "-", 
         RowBox[{"65536", "*", 
          RowBox[{"L", "^", "4"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3972608", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "27"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24051712", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7610368", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2342656", "*", 
            RowBox[{"Pi", "^", "4"}], "*", "T", "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "135"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2234624", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"757760", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11444224", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"65536", "*", 
          RowBox[{"L", "^", "3"}], "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6986752", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1150976", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "15"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256000", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7872512", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "15"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2080768", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5137792", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "2835"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"65536", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "45"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8192", "*", "L", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1384448", "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "9"}], "+", 
         RowBox[{"165888", "*", "T", "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "-", 
         RowBox[{"163840", "*", "L", "*", "T", "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"225792", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"43008", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "-", 
         RowBox[{"36864", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"175360", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1183232", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"210944", "*", "L", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"91136", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{
             RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
          "9"}], "-", 
         RowBox[{"768", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "3", "]"}], "^", "3"}]}], "+", 
         RowBox[{"499712", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1998848", "*", "L", "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "5"}], "+", 
         RowBox[{"387072", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{"364544", "*", "L", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"40960", "*", 
          RowBox[{"L", "^", "2"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{"131584", "*", 
          RowBox[{"Pi", "^", "2"}], "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"261120", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"1587200", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{"20480", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"655360", "*", 
            RowBox[{"L", "^", "3"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"295424", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "9"}], "+", 
         RowBox[{"665600", "*", "L", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1762304", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"1899520", "*", "L", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"499712", "*", 
            RowBox[{"L", "^", "2"}], "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"30976", "*", 
          RowBox[{"Pi", "^", "4"}], "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"63488", "*", 
          RowBox[{"Pi", "^", "4"}], "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"133120", "*", "L", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11264", "*", 
            RowBox[{"Pi", "^", "6"}], "*", 
            RowBox[{"T", "^", "5"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "105"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"76288", "*", 
            RowBox[{"T", "^", "2"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"337664", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{"71680", "*", "L", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
          RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"520832", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
            RowBox[{"\[Zeta]", "[", "5", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"179424", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "+", 
         RowBox[{"33152", "*", "T", "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "-", 
         RowBox[{"611520", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "-", 
         RowBox[{"268800", "*", "L", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"367360", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"867328", "*", "L", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "-", 
         RowBox[{"129024", "*", 
          RowBox[{"L", "^", "2"}], "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"941632", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "7", "]"}]}], ")"}], "/", "3"}], "+", 
         RowBox[{"401408", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{"369152", "*", "L", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"73216", "*", 
            RowBox[{"Pi", "^", "4"}], "*", 
            RowBox[{"T", "^", "5"}], "*", 
            RowBox[{"\[Zeta]", "[", "7", "]"}]}], ")"}], "/", "5"}], "+", 
         RowBox[{"361088", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "3", "]"}], "*", 
          RowBox[{"\[Zeta]", "[", "7", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2211904", "*", 
            RowBox[{"T", "^", "3"}], "*", 
            RowBox[{"\[Zeta]", "[", "9", "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"508032", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "9", "]"}]}], "-", 
         RowBox[{"628992", "*", "L", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", "9", "]"}]}], "-", 
         RowBox[{"285120", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"T", "^", "5"}], "*", 
          RowBox[{"\[Zeta]", "[", "9", "]"}]}], "+", 
         RowBox[{"1271952", "*", 
          RowBox[{"T", "^", "5"}], "*", 
          RowBox[{"\[Zeta]", "[", "11", "]"}]}], "+", 
         RowBox[{"26880", "*", 
          RowBox[{"T", "^", "2"}], "*", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]}], "+", 
         RowBox[{"17664", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]}], "+", 
         RowBox[{"30720", "*", "L", "*", 
          RowBox[{"T", "^", "3"}], "*", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16768", "*", 
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"T", "^", "4"}], "*", 
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"6", ",", "2"}], "]"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"26432", "*", 
          RowBox[{"T", "^", "4"}], "*", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"8", ",", "2"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6623767342027407`*^9, 3.6623769493889713`*^9}, {
  3.6623770309509716`*^9, 3.6623771825491667`*^9}, {3.662377279919468*^9, 
  3.662377306545268*^9}}]
},
WindowSize->{1280, 922},
WindowMargins->{{-9, Automatic}, {Automatic, -9}},
Magnification:>1.1 Inherited,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 45342, 1141, 1299, "Input"]
}
]
*)

(* End of internal cache information *)

